The BINGO Project V: Further steps in Component Separation and Bispectrum Analysis

Observing the neutral hydrogen distribution across the Universe via redshifted 21cm line intensity mapping constitutes a powerful probe for cosmology. However, the redshifted 21cm signal is obscured by the foreground emission from our Galaxy and other extragalactic foregrounds. This paper addresses the capabilities of the BINGO survey to separate such signals. Specifically, this paper looks in detail at the different residuals left over by foreground components, shows that a noise-corrected spectrum is unbiased, and shows that we understand the remaining systematic residuals by analyzing nonzero contributions to the three-point function. We use the generalized needlet internal linear combination, which we apply to sky simulations of the BINGO experiment for each redshift bin of the survey. We present our recovery of the redshifted 21cm signal from sky simulations of the BINGO experiment, including foreground components. We test the recovery of the 21cm signal through the angular power spectrum at different redshifts, as well as the recovery of its non-Gaussian distribution through a bispectrum analysis. We find that non-Gaussianities from the original foreground maps can be removed down to, at least, the noise limit of the BINGO survey with such techniques. Our component separation methodology allows us to subtract the foreground contamination in the BINGO channels down to levels below the cosmological signal and the noise, and to reconstruct the 21cm power spectrum for different redshift bins without significant loss at multipoles $20 \lesssim \ell \lesssim 500$. Our bispectrum analysis yields strong tests of the level of the residual foreground contamination in the recovered 21cm signal, thereby allowing us to both optimize and validate our component separation analysis. (Abridged)

==> Bispectrum_Equisize_WN/FG_WN/plot_Equisize_all_Karin.py <==
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
from matplotlib.ticker import LinearLocator
from scipy.integrate import quad
from scipy.interpolate import interp1d
from scipy.stats import norm
import matplotlib
import numpy as np
import healpy as hp
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib.mlab as mlab
import os
import sys

def bispectrum_equisize(nome):

    matrixf = np.loadtxt("B_ell_ell_Cube_Equisize_PWN_2d_1146_L0M_channel_"+str(nome)+".txt", delimiter=',')


    #carregou a matriz com os valores de Bell
    matrix_Bell = matrixf[:,0]
    matrix_Bella = matrixf[:,0]
    matrix_Bellt=np.concatenate((matrix_Bell, matrix_Bella), axis=0)
    #print(matrix_Bellt)
    matrix_Bellt=matrix_Bellt.T
    #print(matrix_Bellt)

    #carregou a matriz com os valores de l1
    matrix_ell1 = matrixf[:,1]
    matrix_ell1a = matrixf[:,1]
    matrix_ell1t=np.concatenate((matrix_ell1, matrix_ell1a), axis=0)


    #carregou a matriz com os valores de l2 -l3 aqui precisa de correcao pois os valores espelhados
    matrix_ell23 = matrixf[:,3]-matrixf[:,2]
    matrix_ell23a = matrixf[:,2]-matrixf[:,3]
    matrix_ell23t=np.concatenate((matrix_ell23, matrix_ell23a), axis=0)
    #print matrix_Bell

    #matrix l1
    Y =matrix_ell1t#matrix_ell1#set the x dimension form matrix shape
    #print Y
    #print (max(Y), min(Y))
    a = Y.max()
    b = np.min(Y)
    #print a,b
    Yarr = np.arange(int(b),int(a)+1)
    #print Yarr

    #matrix l2 - l3

    X =matrix_ell23t#matrix_ell1#set the x dimension form matrix shape
    #print X
    #print max(X), min(X)
    a = X.max()
    b = np.min(X)
    #print a,b
    Xarr = np.arange(int(b),int(a)+1)
    #print Xarr

    sizex = Xarr.size
    #print sizex
    #print Xarr.size
    Bellmatrix = np.zeros((Xarr.size,Yarr.size))
    #print Bellmatrix

    for i in np.arange(Xarr.size):
        for k in np.arange(Yarr.size):
            for j in np.arange(matrix_Bellt.size):
                if ((Yarr[k]==matrix_ell1t[j]) and (Xarr[i]==matrix_ell23t[j])):
                    Bellmatrix[i,k]=matrix_Bellt[j]
    
    #plt.figure(figsize=(10, 8))
    cp = plt.contourf(Xarr, Yarr, Bellmatrix.T,cmap=cm.viridis)
    #print Xarr.size, Bellmatrix[0,:].size
    #plt.colormap()
    plt.colorbar(cp)
    #plt.gca().invert_yaxis()
    plt.title("WN Prior Map Channel "+str(nome), fontsize=12)
    plt.xlabel('$\ell_2$-$\ell_3$')
    plt.ylabel('$\ell_1$')
    plt.set_zlim=(-6e-11,6e-11)
    #plt.set_ylim=(-2.0e-10,2.0e-10)
    plt.savefig('New_Bellell_Equisize_PWN_2d_1146_L0M_channel_'+str(nome)+'.png')
    plt.clf()

for i in range(0,30):
    bispectrum_equisize(i)

